When Does Less Information Pay? An Exact Finite Atlas of Representation, Payoff, and Cost

A representation that retains one bit about a four-state world can solve a task perfectly, while another that retains 1.5 bits on average reaches only 75% accuracy. The difference lies in which distinctions each representation preserves. We examine this relationship in a uniform four-state world by enumerating all admissible representations and binary action rules. Constructions are compared both by replacing one component while holding the others fixed and by choosing the best action rule separately for each module. We consider three tasks, their mixtures, and four separate hypothetical cost tariffs. In some comparisons, the representation retaining less world information has the higher payoff; in others, the more informative representation does. There are also pairs with different information amounts but equal payoff--that is, equal task accuracy. If a representation preserves all existing distinctions and adds new ones, its best zero-cost payoff cannot decrease. Lower-information advantages therefore depend on which distinctions are retained. Equal counts of opposing advantages under representation replacement follow from coding symmetry. In broader comparisons, the shares depend on how repeated realizations are counted. A different task set or resource price can change which member of a fixed pair performs better. These results are exact, complete censuses of the specified finite sets of constructions and comparisons. The atlas provides a reproducible worked model for examining how action constraints, counting rules, and cost assumptions affect comparisons. It illustrates established distinctions between information quantity and decision value rather than proposing a new general law of their relation. $I(W;R)$ measures retained world information, and payoff measures task accuracy.

==> anc/LICENSES.txt <==
FILE-LEVEL LICENSES

Copyright (c) 2026 Aleksandr M. Shtraukh-Adamsky, Vladimir M. Adamsky,
Irina G. Voloshina, and Artemiy D. Spitsyn.

CC BY 4.0 (Creative Commons Attribution 4.0 International)
Applies to the English article, Russian translation, original article figures,
textual supplement, public README, and record description.
https://creativecommons.org/licenses/by/4.0/
Legal code: https://creativecommons.org/licenses/by/4.0/legalcode.en

MIT
Applies to the computational companion: code, tests, generated computational data,
configurations, model specifications, and technical manifests, unless a file
explicitly states otherwise. The complete original MIT notice is included below
and as LICENSE-MIT.txt inside the archive. The articles and figures included in
the archive are additionally available under CC BY 4.0 as described above.
Existing MIT grants for project-authored material are not revoked by this
additional article license. Attribution and notices must be retained as required.

The licenses do not relicense cited third-party works. No third-party primary
papers are redistributed. Dependency packages are not bundled; their licenses
remain their own. The archive manifest assigns a license to each member.

ORIGINAL MIT NOTICE

MIT License

Copyright (c) 2026 Fitness, Truth & Structure Lab contributors

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.txt <==
COMPUTATIONAL COMPANION AND RUSSIAN TRANSLATION

When Does Less Information Pay? An Exact Finite Atlas of Representation,
Payoff, and Cost

The complete, fixed public package is available in Zenodo, version 1.0:
https://doi.org/10.5281/zenodo.23868864
https://zenodo.org/records/23868864

The Zenodo record includes the English and Russian articles, the textual
supplement, and PAPER-001-code-and-data.zip. That archive contains the code,
saved computational results, configurations, model specifications, tests,
verification instructions, and file manifests needed for reproducibility.

PAPER-001-code-and-data.zip
Size: 59684145 bytes
SHA-256: 423f4ec2cdd398131791fc9160500eb12c3d9779625b8b960958e4f540e7be10

The full textual supplement and all five article figures remain included in
the arXiv manuscript. The large computational archive is hosted in Zenodo
instead of duplicated here to keep the arXiv submission within its size limits.
No scientific result, table value, or figure has been changed by this packaging.

The article, translation, original figures, and textual supplement are under
CC BY 4.0. The computational companion is under MIT, subject to its file-level
license manifest. See the accompanying LICENSES.txt for the original notices.

